A new upper bound for the irrationality exponent of $\zeta(5)$

Fauzan's determinantal proof that $\zeta(5)$ is irrational also yields $|\zeta(5)-a/b|>b^{-260}$ for all large $b$. The exponent is the product $\varrho\lambda/\varepsilon$ of three constants attached to the construction, of which $\varrho$ governs the growth of a relative matrix norm. We show that $\varrho$ may be taken to be $9.09$ instead of $6933/500=13.866$, and deduce $|\zeta(5)-a/b|>b^{-171}$ for all integers $a$ and all sufficiently large integers $b$, so that the irrationality exponent of $\zeta(5)$ is at most $171$. Two closed-form functions replace two worst-case estimates: a node function, which bounds the residue weights individually instead of uniformly, and the external field of the energy estimate, which replaces a factor-by-factor bound on the weight. The result is conditional on Fauzan's preprint. An exact arithmetic verifier is attached.

==> anc/verify_zeta5.py <==
"""verify_zeta5.py  --  verifier for "A new upper bound for the irrationality
exponent of zeta(5)".

David Niedbala Giraudin, ORCID 0009-0009-1526-1178.
Technical assistance: Claude (Anthropic).

Checks, in exact rational arithmetic where it matters, and in the order in which
section 6 of the note lists them:
  (a)  the closed forms for L and V against quadrature, and Lemma 2 (V unimodal);
  (a') epsilon = 79/1600 from the printed A* and U of [F], in exact fractions,
       and [F,(C.3)] as an exact identity in Q;
  (b)  Lemma 3, for every node, at K = 40, 80, 120, 200;
  (c)  the constants V(a), V(b) and max_u Phi(u), certified twice by unrelated
       methods, and max V + max Phi < 9.09;
  (c') Lemma 5 and the pointwise form of [F,(C.5)] at finite K;
  (d)  the two conditions rho*c < 171 and eps - lambda/c > 0;
  (e)  the exact relative norm, through S = (D'/D)**2 - D''/D at X = zeta(5).

No command line arguments: every parameter is fixed below.
Requires only Python 3 and mpmath (no scipy, no numpy).  Parts (c') and (e) also
need python-flint; if it is missing, those two are skipped and the rest still
runs.  Runtime: a few minutes.  Everything is printed as it goes.
"""

import sys
import math
from fractions import Fraction

sys.set_int_max_str_digits(0)


from mpmath import mp, mpf, mpmathify, quad, log, sqrt, pi, zeta, atan

# ----------------------------------------------------------------- parameters
ALPHA_NUM, ALPHA_DEN = 3, 40          # alpha = N/K
LAM_NUM, LAM_DEN = 37, 40             # lambda = h/K
A_NUM, A_DEN = 1, 1000                # a of the proposition
B_NUM, B_DEN = 49, 200                # b of the proposition
RHO_CLAIM = Fraction(909, 100)        # the value claimed for rho
C_PAR = Fraction(75, 4)               # c of C.2
EPS = Fraction(79, 1600)              # decay rate
EXPONENT = 171                        # the exponent in the conclusion
K_LIST = (40, 80, 120, 200)           # sizes for part (b)
K_LIST_D = (40, 80, 120, 160)         # sizes for part (e)
DPS = 30

mp.dps = DPS
ALPHA = mpf(ALPHA_NUM) / ALPHA_DEN
LAM = mpf(LAM_NUM) / LAM_DEN
AA = mpf(A_NUM) / A_DEN
BB = mpf(B_NUM) / B_DEN


# ------------------------------------------------------------------ self test
def self_test():
    print('arithmetic self-test', flush=True)
    ok = True
    t1 = Fraction(1, 3) + Fraction(1, 6) == Fraction(1, 2)
    t2 = abs(float(log(mpf(1)))) < 1e-25
    t3 = abs(float(zeta(2) - pi * pi / 6)) < 1e-25
    t4 = abs(float(quad(lambda v: v * v, [0, 1]) - mpf(1) / 3)) < 1e-25
    t5 = (Fraction(2, 4) == Fraction(1, 2))
    for nm, t in (('fractions', t1), ('log', t2), ('zeta', t3),
                  ('quadrature', t4), ('reduction', t5)):
        print('   %-12s %s' % (nm, 'ok' if t else 'FAILED'), flush=True)
        ok = ok and t
    if not ok:
        print('self-test failed: stopping', flush=True)
        sys.exit(1)
    print(flush=True)


# ------------------------------------------------------- closed forms L and V
def gfun(x):
    x = mpf(x)
    return mpf(0) if x == 0 else x * (log(abs(x)) - 1)


def Lfun(u):
    """L(u) = 6[g(alpha-u)+g(alpha+u)] - g(1-u) - g(1+u)."""
    u = mpf(u)
    return 6 * (gfun(ALPHA - u) + gfun(ALPHA + u)) - gfun(1 - u) - gfun(1 + u)


def Jfun(A, t):
    A = mpf(A); t = mpf(t)
    return A * log(t + A * A) - 2 * A + 2 * sqrt(t) * atan(A / sqrt(t))


def Vfun(t):
    t = mpf(t)
    return 2 * pi * sqrt(t) + Jfun(1, t) - 6 * Jfun(ALPHA, t)


def Lquad(u):
    u = mpf(u)
    f = lambda v: log(abs(v * v - u * u))
    i1 = quad(f, [0, ALPHA])
    i2 = quad(f, [ALPHA, u, 1]) if ALPHA < u < 1 else quad(f, [ALPHA, 1])
    return 5 * i1 - i2


def Vquad(t):
    t = mpf(t)
    return (2 * pi * sqrt(t) + quad(lambda v: log(t + v * v), [0, 1])
            - 6 * quad(lambda v: log(t + v * v), [0, ALPHA]))


def part_closed():
    print('(a) closed forms against quadrature', flush=True)
    ok = True
    for u in ('0.2', '0.5', '0.9', '0.97354', '1'):
        d = abs(Lfun(u) - Lquad(u))
        ok = ok and d < mpf('1e-12')
        print('    L(%-8s) = %.12f   |closed - quad| = %.2e' % (u, float(Lfun(u)), float(d)), flush=True)
    for nm, t in (('a=1/1000', AA), ('b=49/200', BB), ('1/3', mpf(1) / 3), ('1', mpf(1))):
        d = abs(Vfun(t) - Vquad(t))
        ok = ok and d < mpf('1e-12')
        print('    V(%-9s) = %.12f   |closed - quad| = %.2e'
              % (nm, float(Vfun(t)), float(d)), flush=True)
    print('    closed forms          : %s' % ('ok' if ok else 'FAILED'), flush=True)
    # Lemma 2 (V decreases then increases): psi(s) = pi + atan(1/s) - 6 atan(alpha/s)
    psif = lambda s: pi + mp.atan(1 / s) - 6 * mp.atan(ALPHA / s)
    thr = (6 * Fraction(3, 40) - Fraction(3, 40) ** 2) / (1 - 6 * Fraction(3, 40))
    sgn = [1 if psif(mpf(i) / 1000 + mpf('1e-9')) > 0 else -1 for i in range(1, 3000)]
    nch = sum(1 for i in range(len(sgn) - 1) if sgn[i] != sgn[i + 1])
    print('    psi(0+) = %.6f < 0 ; psi(large) = %.6f > 0 ; sign changes of psi : %d'
          % (float(psif(mpf('1e-12'))), float(psif(mpf(1000))), nch), flush=True)
    print("    psi'>0 iff s**2 < (6a-a**2)/(1-6a) = %s = %.8f   (note: 711/880)"
          % (thr, float(thr)), flush=True)
    ok = ok and (nch == 1) and (thr == Fraction(711, 880))
    print('    V unimodal            : %s' % ('ok' if nch == 1 else 'FAILED'), flush=True)
    if not ok:
        sys.exit(1)
    print(flush=True)


def Phi(u, Lu, a, b):
    Y = (2 * u * u + a + b) / (b - a)
    return Lu + 2 * LAM * log(Y + sqrt(Y * Y - 1))


# ---------------------------------------------------------------- (b) Lemma 3
def part_a():
    print('(b) Lemma 3:  |r_j| <= exp(K L(u_j))  for every node', flush=True)
    for K in K_LIST:
        N = ALPHA_NUM * K // ALPHA_DEN
        bad = 0
        worst = None
        last = None
        for j in range(N + 1, K + 1):
            uj = Fraction(j, K)
            num = uj ** 4
            for l in range(1, N + 1):
                num *= (Fraction(l, K) ** 2 - uj ** 2) ** 5
            den = Fraction(1)
            for kk in range(N + 1, K + 1):
                if kk != j:
                    den *= (Fraction(kk, K) ** 2 - uj ** 2)
            r = num / den
            lr = (log(mpf(abs(r.numerator))) - log(mpf(abs(r.denominator)))) / K
            Lu = Lfun(mpf(j) / K)
            d = lr - Lu
            if d > 0:
                bad += 1
            if worst is None or d > worst:
                worst = d
            if j == K:
                last = (lr, Lu)
        print('    K=%4d : violations %d/%d   worst gap %+.6f   '
              'at j=K: (1/K)log|r_K| = %.5f  vs  L(1) = %.5f'
              % (K, bad, K - N, float(worst), float(last[0]), float(last[1])),
              flush=True)
        if bad:
            print('    LEMMA 3 FAILED', flush=True)
            sys.exit(1)
    print('    Lemma 3 verified on every node of every size listed.', flush=True)
    print(flush=True)


# ------------------------------------------------------- (c) the constants
def Lprime(u):
    """L'(u) = 6 log((u+alpha)/(u-alpha)) + log((1-u)/(1+u)), for alpha < u < 1."""
    u = mpf(u)
    return 6 * log((u + ALPHA) / (u - ALPHA)) + log((1 - u) / (1 + u))


def Phiprime(u, a=None, b=None):
    """Phi'(u) = L'(u) + 4 lambda u / sqrt((u**2+a)(u**2+b)).

    This uses Y**2 - 1 = 4(u**2+a)(u**2+b)/(b-a)**2, so that
    d/du log(Y + sqrt(Y**2-1)) = Y'/sqrt(Y**2-1) = 2u/sqrt((u**2+a)(u**2+b)).
    """
    a = AA if a is None else a
    b = BB if b is None else b
    u = mpf(u)
    return Lprime(u) + 4 * LAM * u / sqrt((u * u + a) * (u * u + b))


def Phipp(u, a=None, b=None):
    """Phi''(u); the second group is negative exactly when u**4 > a b."""
    a = AA if a is None else a
    b = BB if b is None else b
    u = mpf(u)
    d2L = 6 * (1 / (u + ALPHA) - 1 / (u - ALPHA)) - 1 / (1 - u) - 1 / (1 + u)
    P = (u * u + a) * (u * u + b)
    return d2L + 4 * LAM * (a * b - u ** 4) / (P * sqrt(P))


def _bisect_down(f, lo, hi, n=160):
    lo, hi = mpf(lo), mpf(hi)
    if not (f(lo) > 0 > f(hi)):
        return None
    for _ in range(n):
        m = (lo + hi) / 2
        if f(m) > 0:
            lo = m
        else:
            hi = m
    return (lo + hi) / 2


def maxPhi_critical():
    """Route 1.  Proposition 7 proves Phi' > 0 on (alpha,(ab)**(1/4)] and Phi'
    strictly decreasing from there to -infinity, so the maximum is at the single
    zero of Phi'.  Locate it by bisection and add the slope over the bracket."""
    u0 = (AA * BB) ** mpf('0.25')
    assert Lprime(u0) > 0 and Phiprime(u0) > 0
    worst = max(Phipp(u0 + (1 - mpf('1e-9') - u0) * mpf(i) / 400) for i in range(401))
    us = _bisect_down(Phiprime, u0, 1 - mpf('1e-25'))
    delta = mpf('1e-20')
    slope = max(abs(Phiprime(us - delta)), abs(Phiprime(us + delta)))
    val = Phi(us, Lfun(us), AA, BB)
    print('    route 1 (concavity): (ab)**(1/4) = %.8f   L\'= %.5f   Phi\'= %.5f'
          % (float(u0), float(Lprime(u0)), float(Phiprime(u0))), flush=True)
    print("    route 1: max Phi'' on [(ab)**(1/4),1) = %+.5f < 0 (concave)"
          % float(worst), flush=True)
    print('    route 1: u* = %.16f   Phi(u*) = %.13f   certified <= %.13f'
          % (float(us), float(val), float(val + delta * slope)), flush=True)
    return us, val + delta * slope, worst


def maxPhi_bb():
    """Route 2.  No derivative of Phi is used.  Write

        Phi(u) = 6 gp(u-alpha) + gp(1-u) + R(u),      gp(x) = x(1 - log x),

    where gp is increasing on (0,1) -- so its maximum over a cell sits at a known
    endpoint -- and R(u) = 6 g(alpha+u) - g(1+u) + 2 lambda arccosh Y(u) satisfies
    |R'| <= 6|log 2 alpha| + log 2 + 4 lambda/(sqrt a + sqrt b),
    because |6 log(alpha+u)| <= 6|log 2 alpha| on [alpha,1], |log(1+u)| <= log 2,
    and u/sqrt((u**2+a)(u**2+b)) <= 1/(sqrt a + sqrt b) by AM-GM.  Then branch and
    bound on (alpha,1)."""
    lip = 6 * abs(log(2 * ALPHA)) + log(2) + 4 * LAM / (sqrt(AA) + sqrt(BB))

    def gp(x):
        x = mpf(x)
        return mpf(0) if x <= 0 else x * (1 - log(x))

    def R(u):
        u = mpf(u)
        Y = (2 * u * u + AA + BB) / (BB - AA)
        return 6 * gfun(ALPHA + u) - gfun(1 + u) + 2 * LAM * log(Y + sqrt(Y * Y - 1))

    def upper(uL, uR):
        return 6 * gp(uR - ALPHA) + gp(1 - uL) + R(uL) + (uR - uL) * lip

    lo = Phi(mpf('0.5'), Lfun(mpf('0.5')), AA, BB)
    cells = [(ALPHA, mpf(1), upper(ALPHA, mpf(1)))]
    it = 0
    for it in range(1, 3001):
        cells.sort(key=lambda c: c[2])
        uL, uR, ub = cells.pop()
        if ub - lo < mpf('1e-8'):
            cells.append((uL, uR, ub))
            break
        m = (uL + uR) / 2
        for cL, cR in ((uL, m), (m, uR)):
            cand = Phi((cL + cR) / 2, Lfun((cL + cR) / 2), AA, BB)
            if cand > lo:
                lo = cand
            cells.append((cL, cR, upper(cL, cR)))
        cells = [c for c in cells if c[2] > lo]
    bound = max(c[2] for c in cells) if cells else lo
    print('    route 2 (branch and bound, derivative-free): |R\'| <= %.6f'
          % float(lip), flush=True)
    print('    route 2: %d splits, %d cells left, best %.13f, certified <= %.13f'
          % (it, len(cells), float(lo), float(bound)), flush=True)
    return lo, bound


def part_b():
    print('(c) the constants of the proposition', flush=True)
    F = max(Vfun(AA), Vfun(BB))
    print('    V(a) = %.8f   V(b) = %.8f   max on [a,b] = %.8f'
          % (float(Vfun(AA)), float(Vfun(BB)), float(F)), flush=True)
    us, cert1, conc = maxPhi_critical()
    best2, cert2 = maxPhi_bb()
    agree = abs(cert1 - best2) < mpf('1e-6')
    print('    the two routes agree on the value : %s  (|diff| = %.2e)'
          % ('ok' if agree else 'FAILED', float(abs(cert1 - best2))), flush=True)
    cert = min(cert1, cert2)
    tot = F + cert
    print('    max_u Phi(u) certified <= %.13f' % float(cert), flush=True)
    print('    sum (certified)      = %.13f' % float(tot), flush=True)
    print('    claimed rho          = %.8f   margin = %.8f'
          % (float(RHO_CLAIM), float(mpf(RHO_CLAIM.numerator) / RHO_CLAIM.denominator - tot)),
          flush=True)
    good = ((tot < mpf(RHO_CLAIM.numerator) / RHO_CLAIM.denominator)
            and agree and conc < 0)
    print('    sum < rho            : %s' % ('ok' if good else 'FAILED'), flush=True)
    if not good:
        sys.exit(1)
    uL = _bisect_down(Lprime, mpf('0.3'), 1 - mpf('1e-25'))
    print('    max_u L(u)           = %.8f  at u = %.8f   (uniform bound used in'
          ' [F]: %.8f)' % (float(Lfun(uL)), float(uL), float(LAM * (1 - log(ALPHA * LAM)))),
          flush=True)
    print('    crude F(a,b) of [F]  = %.8f   (replaced by max V above)'
          % float(2 * pi * sqrt(BB) + log(1 + BB) - 6 * ALPHA * log(AA)), flush=True)
    print(flush=True)
    return tot



# ------------- a second, flint-free implementation of the Hankel construction
def _pmul(a, b):
    out = [Fraction(0)] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        if x:
            for j, y in enumerate(b):
                if y:
                    out[i + j] += x * y
    return out


def _bernoulli(nmax):
    """B_0 .. B_nmax from sum_{j<=n} C(n+1,j) B_j = 0."""
    B = [Fraction(1)]
    for n in range(1, nmax + 1):
        s = Fraction(0)
        for j in range(n):
            if B[j]:
                s += Fraction(math.comb(n + 1, j)) * B[j]
        B.append(-s / Fraction(math.comb(n + 1, n)))
    return B


def build_hankel_fr(k, K, N, r):
    """The same g0, g1 as build_hankel, with no dependency beyond fractions.

    Deliberately different in three places, so that agreement with build_hankel
    is a real check: the Bernoulli numbers come from the recurrence rather than
    from a library, the moments use (2e+3)(2e+4)(2e+5)/24 rather than factorials,
    and the division of D_N(t)**r t**m by D_K(t) is done incrementally,
    D_N**r t**(m+1) = (Q_m t + c) D_K + (R_m t - c D_K)   with   c = R_m[K-1],
    instead of once per m.
    """
    assert k == 5
    h = K - N
    emax = max(0, r * N + 2 * h - 2 - K)
    B = _bernoulli(2 * emax + 2)
    mom = []
    for e in range(emax + 1):
        v = B[2 * e + 2] * Fraction((2 * e + 3) * (2 * e + 4) * (2 * e + 5), 24)
        mom.append(-v if e % 2 else v)
    DNr = [Fraction(1)]
    for _ in range(r):
        for a in range(1, N + 1):
            DNr = _pmul(DNr, [Fraction(a * a), Fraction(1)])
    DK = [Fraction(1)]
    for j in range(1, K + 1):
        DK = _pmul(DK, [Fraction(j * j), Fraction(1)])
    assert len(DNr) - 1 < K
    Hl = [Fraction(0)] * (K + 1)
    acc = Fraction(0)
    for l in range(1, K + 1):
        acc += Fraction(1, l ** k)
        Hl[l] = acc
    cX, c0 = {}, {}
    for l in range(N + 1, K + 1):
        dn = 1
        for a in range(1, N + 1):
            dn *= (a * a - l * l)
        dkp = 1
        for j in range(1, K + 1):
            if j != l:
                dkp *= (j * j - l * l)
        w = Fraction(dn ** r, dkp)
        cX[l] = w * (l ** (k - 1))
        c0[l] = w * (-(l ** (k - 1)) * Hl[l] - Fraction(1, k - 1) + Fraction(1, 2 * l))
    g0, g1 = [], []
    R = DNr + [Fraction(0)] * (K - len(DNr))
    Q = []
    for m in range(2 * h - 1):
        s = Fraction(0)
        for e, qc in enumerate(Q):
            if qc:
                if e >= len(mom):
                    raise AssertionError('moment index out of range')
                s += qc * mom[e]
        a0, a1 = s, Fraction(0)
        for l in range(N + 1, K + 1):
            pw = Fraction((-(l * l)) ** m)
            a0 += c0[l] * pw
            a1 += cX[l] * pw
        g0.append(a0)
        g1.append(a1)
        c = R[K - 1]
        Rn = [Fraction(0)] * K
        for i in range(K - 1):
            Rn[i + 1] = R[i]
        if c:
            for i in range(K):
                Rn[i] -= c * DK[i]
        R = Rn
        Q = [c] + Q
    return h, g0, g1


# ------------------------------- (a') the two constants borrowed from the source
def part_borrowed():
    """epsilon = 79/1600 recomputed in exact fractions from the printed A* and U,
    and [F,(C.3)] checked as an exact identity in Q."""
    print("(a') the two constants taken from the source", flush=True)
    Astar = Fraction(9928298118277006344769, 7535670527041937280000)
    U = Fraction(-2733991, 2000000)
    lamF = Fraction(37, 40)
    ok = True
    for M in (200, 100000):
        AM = (Astar + 7 * lamF / M - (Fraction(2923, 240) - Fraction(1, 4)) / M ** 2
              + Fraction(32, 1) / M ** 3)
        tot = AM + U
        if M == 200:
            good = -1600 * tot > Fraction(139, 5)
            print('    M=%6d : -1600(A_M+U) = %.8f  >  139/5 = %.4f : %s'
                  % (M, float(-1600 * tot), 139 / 5., 'ok' if good else 'FAILED'), flush=True)
        else:
            good = tot < Fraction(-79, 1600)
            print('    M=%6d : A_M + U = %.12f  <  -79/1600 = %.8f : %s'
                  % (M, float(tot), -79 / 1600., 'ok' if good else 'FAILED'), flush=True)
        ok = ok and good
    print('    A* + U = %.12f  (the limit of A_M + U as M grows)'
          % float(Astar + U), flush=True)
    import random
    for n in (1, 2):
        K, N, r, kk = 40 * n, 3 * n, 6, 5
        h, g0, g1 = build_hankel_fr(kk, K, N, r)
        try:
            from flint import fmpq           # noqa: F401
            hf, g0f, g1f = build_hankel(kk, K, N, r)
            same = (hf == h
                    and all(Fraction(int(c.p), int(c.q)) == d for c, d in zip(g0f, g0))
                    and all(Fraction(int(c.p), int(c.q)) == d for c, d in zip(g1f, g1)))
            ok = ok and same
            print('    n=%d K=%3d the two implementations of G_K agree : %s'
                  % (n, K, 'ok' if same else 'FAILED'), flush=True)
        except ImportError:
            print('    n=%d K=%3d (python-flint absent: single implementation used)'
                  % (n, K), flush=True)
        random.seed(5)
        for name, co in (('q=1', [1] + [0] * (h - 1)),
                         ('q=t**(h-1)', [0] * (h - 1) + [1]),
                         ('q random', [random.randint(-5, 5) for _ in range(h)])):
            lhs = Fraction(0)
            for i in range(h):
                if co[i] == 0:
                    continue
                for j in range(h):
                    if co[j] == 0:
                        continue
                    lhs += Fraction(co[i] * co[j]) * g1[i + j]
            rhs = Fraction(0)
            for j in range(N + 1, K + 1):
                uj = Fraction(j, K)
                num = uj ** 4
                for l in range(1, N + 1):
                    num *= (Fraction(l, K) ** 2 - uj ** 2) ** 5
                den = Fraction(1)
                for k2 in range(N + 1, K + 1):
                    if k2 != j:
                        den *= (Fraction(k2, K) ** 2 - uj ** 2)
                qv = sum(Fraction(co[i]) * Fraction(-j * j) ** i for i in range(h))
                rhs += (num / den) * qv * qv
            rhs *= Fraction(K) ** (12 * N - 2 * K + 6)
            good = (lhs == rhs)
            ok = ok and good
            print('    n=%d K=%3d %-11s (C.3) exact in Q : %s'
                  % (n, K, name, 'ok' if good else 'FAILED'), flush=True)
    if not ok:
        sys.exit(1)
    print(flush=True)

# ------------------------------------------- self-contained Hankel construction
def build_hankel(k, K, N, r):
    """The sequences g0, g1 with G_K(X)_{ij} = g0[i+j] + X g1[i+j], from the
    definitions (2.2)-(2.4) of [F].  Exact rational arithmetic (python-flint)."""
    from flint import fmpq, fmpq_poly
    h = K - N
    emax = max(0, r * N + 2 * h - 2 - K)
    fk1 = math.factorial(k - 1)
    mom = []
    for e in range(emax + 1):
        b = fmpq.bernoulli(2 * e + 2)
        val = b * fmpq(math.factorial(2 * e + k), fk1 * math.factorial(2 * e + 2))
        mom.append(-val if e % 2 else val)
    DN = fmpq_poly([1])
    for a in range(1, N + 1):
        DN = DN * fmpq_poly([a * a, 1])
    DK = fmpq_poly([1])
    for j in range(1, K + 1):
        DK = DK * fmpq_poly([j * j, 1])
    DNr = DN ** r
    H = fmpq(0); Hl = [fmpq(0)] * (K + 1)
    for l in range(1, K + 1):
        H += fmpq(1, l ** k); Hl[l] = H
    cX, c0 = {}, {}
    for l in range(N + 1, K + 1):
        dn = 1
        for a in range(1, N + 1):
            dn *= (a * a - l * l)
        dkp = 1
        for j in range(1, K + 1):
            if j != l:
                dkp *= (j * j - l * l)
        w = fmpq(dn ** r, dkp)
        cX[l] = w * (l ** (k - 1))
        c0[l] = w * (-(l ** (k - 1)) * Hl[l] - fmpq(1, k - 1) + fmpq(1, 2 * l))
    g0, g1 = [], []
    tm = fmpq_poly([1]); tp = fmpq_poly([0, 1])
    for m in range(2 * h - 1):
        Q = (DNr * tm) // DK
        s = fmpq(0)
        for e, c in enumerate(Q.coeffs()):
            if c != 0:
                s += c * mom[e]
        a0, a1 = s, fmpq(0)
        for l in range(N + 1, K + 1):
            pw = fmpq((-(l * l)) ** m)
            a0 += c0[l] * pw; a1 += cX[l] * pw
        g0.append(a0); g1.append(a1)
        tm = tm * tp
    return h, g0, g1


# ------------------------------- (c') Lemma 5 and the pointwise Legendre bound
def part_lemmas():
    """Direct test, at finite K, of
         q**T G q >= A_K c_(a,b) exp(-K max_[a,b] V) int_a**b p**2      (Lemma 5)
         p(-u**2)**2 <= (h**2 R(u)**{2h}/(b-a)) int_a**b p**2              ((C.5) at a node)
    q**T G0 q and q**T G1 q are accumulated EXACTLY as rationals, so the only
    inexact step is one evaluation at zeta(5) at adaptive precision."""
    import random
    print("(c') Lemma 5 and the pointwise Legendre bound, at finite K", flush=True)
    maxV = max(Vfun(AA), Vfun(BB))
    cab = (2 * pi) ** 4 * AA ** 3 / (24 * (1 + BB))
    try:
        from flint import fmpq
    except Exception:
        print('    python-flint not available: skipped', flush=True)
        print(flush=True)
        return
    ok = True
    for n in (1, 2):
        K, N, r, kk = 40 * n, 3 * n, 6, 5
        h, g0, g1 = build_hankel(kk, K, N, r)
        random.seed(11)
        tests = {'q=1': [1] + [0] * (h - 1),
                 'q=t**(h-1)': [0] * (h - 1) + [1],
                 'q random': [random.randint(-9, 9) for _ in range(h)]}
        for name, co in tests.items():
            S0 = fmpq(0); S1 = fmpq(0)
            for i in range(h):
                if co[i] == 0:
                    continue
                for j in range(h):
                    if co[j] == 0:
                        continue
                    S0 += co[i] * co[j] * g0[i + j]
                    S1 += co[i] * co[j] * g1[i + j]
            dps = 400; prev = None
            while dps <= 100000:
                mp.dps = dps
                z = zeta(5)
                val = (mpf(int(S0.p)) / mpf(int(S0.q))
                       + z * mpf(int(S1.p)) / mpf(int(S1.q)))
                if val > 0:
                    cur = log(val)
                    if prev is not None and abs(cur - prev) < mpf('1e-20') * (1 + abs(cur)):
                        break
                    prev = cur
                dps *= 2
            mp.dps = DPS
            if val <= 0:
                print('    n=%d %-11s : lost to precision, skipped' % (n, name), flush=True)
                continue
            K2 = mpf(K) ** 2
            I = quad(lambda t: (sum(co[i] * (K2 * t) ** i for i in range(h))) ** 2, [AA, BB])
            lhs = log(val)
            rhs = (12 * N - 2 * K + 6) * log(K) + log(cab) - K * maxV + log(I)
            good = lhs >= rhs
            ok = ok and good
            print('    n=%d K=%3d %-11s Lemma 5 : log LHS %12.3f  log RHS %12.3f  %s'
                  % (n, K, name, float(lhs), float(rhs), 'ok' if good else 'FAILED'), flush=True)
    # pointwise (C.5)
    random.seed(3)
    bad = 0
    for hh in (5, 12, 25, 40):
        for us in ('0.08', '0.3', '0.7', '0.973549', '1.0'):
            u = mpf(us)
            Y = (2 * u * u + AA + BB) / (BB - AA)
            R = Y + sqrt(Y * Y - 1)
            for trial in range(3):
                co = ([1] + [0] * (hh - 1) if trial == 0 else
                      [0] * (hh - 1) + [1] if trial == 1 else
                      [random.uniform(-1, 1) for _ in range(hh)])
                pol = lambda t: sum(co[i] * t ** i for i in range(hh))
                lhs = pol(-u * u) ** 2
                I = quad(lambda t: pol(t) ** 2, [AA, BB])
                if not lhs <= hh * hh * R ** (2 * hh) / (BB - AA) * I:
                    bad += 1
    print('    pointwise (C.5): %d violations out of 60 random tests' % bad, flush=True)
    ok = ok and (bad == 0)
    if not ok:
        sys.exit(1)
    print(flush=True)


# ------------------------------------------------------- (c) the arithmetic
def part_c():
    print('(d) the two conditions', flush=True)
    lam = Fraction(LAM_NUM, LAM_DEN)
    v1 = RHO_CLAIM * C_PAR
    v2 = EPS - lam / C_PAR
    print('    rho * c              = %s = %.6f   (need < %d)'
          % (v1, float(v1), EXPONENT), flush=True)
    print('    eps - lambda/c       = %s = %.10f   (need > 0)'
          % (v2, float(v2)), flush=True)
    good = (v1 < EXPONENT) and (v2 > 0)
    print('    both conditions      : %s' % ('ok' if good else 'FAILED'), flush=True)
    if not good:
        sys.exit(1)
    print(flush=True)


# ------------------------------------------- (d) the exact relative norm
def part_d():
    print('(e) exact relative norm  (measurement, not used in the proof)', flush=True)
    try:
        from flint import fmpq, fmpq_poly, fmpq_mat
    except Exception:
        print('    python-flint not available: skipped', flush=True)
        print(flush=True)
        return
    for K in K_LIST_D:
        N = ALPHA_NUM * K // ALPHA_DEN
        h = K - N
        r = 6
        k = 5
        emax = max(0, r * N + 2 * h - 2 - K)
        fk1 = math.factorial(k - 1)
        mom = []
        for e in range(emax + 1):
            bb = fmpq.bernoulli(2 * e + 2)
            val = bb * fmpq(math.factorial(2 * e + k),
                            fk1 * math.factorial(2 * e + 2))
            mom.append(-val if e % 2 else val)
        DN = fmpq_poly([1])
        for a in range(1, N + 1):
            DN = DN * fmpq_poly([a * a, 1])
        DK = fmpq_poly([1])
        for j in range(1, K + 1):
            DK = DK * fmpq_poly([j * j, 1])
        DNr = DN ** r
        H = fmpq(0)
        Hl = [fmpq(0)] * (K + 1)
        for l in range(1, K + 1):
            H += fmpq(1, l ** k); Hl[l] = H
        cX, c0 = {}, {}
        for l in range(N + 1, K + 1):
            dn = 1
            for a in range(1, N + 1):
                dn *= (a * a - l * l)
            dkp = 1
            for j in range(1, K + 1):
                if j != l:
                    dkp *= (j * j - l * l)
            w = fmpq(dn ** r, dkp)
            cX[l] = w * (l ** (k - 1))
            c0[l] = w * (-(l ** (k - 1)) * Hl[l] - fmpq(1, k - 1) + fmpq(1, 2 * l))
        g0, g1 = [], []
        tm = fmpq_poly([1]); tp = fmpq_poly([0, 1])
        for m in range(2 * h - 1):
            Q = (DNr * tm) // DK
            s = fmpq(0)
            for e, c in enumerate(Q.coeffs()):
                if c != 0:
                    s += c * mom[e]
            a0, a1 = s, fmpq(0)
            for l in range(N + 1, K + 1):
                pw = fmpq((-(l * l)) ** m)
                a0 += c0[l] * pw; a1 += cX[l] * pw
            g0.append(a0); g1.append(a1)
            tm = tm * tp
        G0 = fmpq_mat(h, h, [g0[i + j] for i in range(h) for j in range(h)])
        G1 = fmpq_mat(h, h, [g1[i + j] for i in range(h) for j in range(h)])
        D = (-(G1.inv() * G0)).charpoly() * G1.det()
        cs = D.coeffs()
        lcm = 1
        for c in cs:
            q = int(c.q); lcm = lcm // math.gcd(lcm, q) * q
        ints = [int(c.p) * (lcm // int(c.q)) for c in cs]
        g = 0
        for v in ints:
            g = math.gcd(g, v)
        prim = [v // g for v in ints]
        d1 = [i * prim[i] for i in range(1, len(prim))]
        d2 = [i * d1[i] for i in range(1, len(d1))]
        bits = max(abs(v).bit_length() for v in prim if v)
        dps = int(bits * 0.302) + 400
        prev = None
        while True:
            mp.dps = dps
            z = zeta(5)
            def hor(co):
                acc = mpf(0)
                for v in reversed(co):
                    acc = acc * z + v
                return acc
            v0, v1, v2 = hor(prim), hor(d1), hor(d2)
            S = (v1 / v0) ** 2 - v2 / v0
            cur = log(abs(S))
            if prev is not None and abs(cur - prev) < mpf('1e-12') * (1 + abs(cur)):
                break
            prev = cur; dps += 600
        print('    K=%4d : S > 0 : %s   log S = %.6f   (1/K)log||B_K|| in [%.6f, %.6f]'
              % (K, S > 0, float(cur),
                 float((cur / 2 - log(h) / 2) / K), float((cur / 2) / K)), flush=True)
        mp.dps = DPS
    print(flush=True)


if __name__ == '__main__':
    print('verifier for  mu(zeta(5)) <= %d' % EXPONENT, flush=True)
    print(flush=True)
    self_test()
    part_closed()
    part_borrowed()
    part_a()
    part_b()
    part_lemmas()
    part_c()
    part_d()
    print('ALL CHECKS PASSED', flush=True)

